LVIS: Learning from Value Function Intervals for Contact-Aware Robot Controllers

Guided policy search is a popular approach for training controllers for high-dimensional systems, but it has a number of pitfalls. Non-convex trajectory optimization has local minima, and non-uniqueness in the optimal policy itself can mean that independently-optimized samples do not describe a coherent policy from which to train. We introduce LVIS, which circumvents the issue of local minima through global mixed-integer optimization and the issue of non-uniqueness through learning the optimal value function (or cost-to-go) rather than the optimal policy. To avoid the expense of solving the mixed-integer programs to full global optimality, we instead solve them only partially, extracting intervals containing the true cost-to-go from early termination of the branch-and-bound algorithm. These interval samples are used to weakly supervise the training of a neural net which approximates the true cost-to-go. Online, we use that learned cost-to-go as the terminal cost of a one-step model-predictive controller, which we solve via a small mixed-integer optimization. We demonstrate the LVIS approach on a cart-pole system with walls and a planar humanoid robot model and show that it can be applied to a fundamentally hard problem in feedback control--control through contact.

==> notebooks/hinge-loss-plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PGFPlotsX\n",
    "using LaTeXStrings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "hinge (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function hinge(x, lb, ub)\n",
    "    if x < lb\n",
    "        lb - x\n",
    "    elseif x > ub\n",
    "        x - ub\n",
    "    else\n",
    "        zero(x)\n",
    "    end\n",
    "end\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(::#1) (generic function with 1 method)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss = x -> hinge(x, 1., 2.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"249.427pt\" height=\"122.257pt\" viewBox=\"0 0 249.427 122.257\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 Z M 2.484375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -2 C 4.46875 -3.1875 3.65625 -4.1875 2.578125 -4.1875 C 2.109375 -4.1875 1.671875 -4.03125 1.3125 -3.671875 L 1.3125 -5.625 C 1.515625 -5.5625 1.84375 -5.5 2.15625 -5.5 C 3.390625 -5.5 4.09375 -6.40625 4.09375 -6.53125 C 4.09375 -6.59375 4.0625 -6.640625 3.984375 -6.640625 C 3.984375 -6.640625 3.953125 -6.640625 3.90625 -6.609375 C 3.703125 -6.515625 3.21875 -6.3125 2.546875 -6.3125 C 2.15625 -6.3125 1.6875 -6.390625 1.21875 -6.59375 C 1.140625 -6.625 1.125 -6.625 1.109375 -6.625 C 1 -6.625 1 -6.546875 1 -6.390625 L 1 -3.4375 C 1 -3.265625 1 -3.1875 1.140625 -3.1875 C 1.21875 -3.1875 1.234375 -3.203125 1.28125 -3.265625 C 1.390625 -3.421875 1.75 -3.96875 2.5625 -3.96875 C 3.078125 -3.96875 3.328125 -3.515625 3.40625 -3.328125 C 3.5625 -2.953125 3.59375 -2.578125 3.59375 -2.078125 C 3.59375 -1.71875 3.59375 -1.125 3.34375 -0.703125 C 3.109375 -0.3125 2.734375 -0.0625 2.28125 -0.0625 C 1.5625 -0.0625 0.984375 -0.59375 0.8125 -1.171875 C 0.84375 -1.171875 0.875 -1.15625 0.984375 -1.15625 C 1.3125 -1.15625 1.484375 -1.40625 1.484375 -1.640625 C 1.484375 -1.890625 1.3125 -2.140625 0.984375 -2.140625 C 0.84375 -2.140625 0.5 -2.0625 0.5 -1.609375 C 0.5 -0.75 1.1875 0.21875 2.296875 0.21875 C 3.453125 0.21875 4.46875 -0.734375 4.46875 -2 Z M 4.46875 -2 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 Z M 2.9375 -6.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 L 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 Z M 1.265625 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 Z M 2.890625 -3.515625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.5 -6.921875 L 1.15625 -5.5625 L 1.328125 -5.390625 L 2.5 -6.40625 L 3.640625 -5.390625 L 3.8125 -5.5625 Z M 2.5 -6.921875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.296875 2.390625 C 3.296875 2.359375 3.296875 2.34375 3.125 2.171875 C 1.890625 0.921875 1.5625 -0.96875 1.5625 -2.5 C 1.5625 -4.234375 1.9375 -5.96875 3.171875 -7.203125 C 3.296875 -7.328125 3.296875 -7.34375 3.296875 -7.375 C 3.296875 -7.453125 3.265625 -7.484375 3.203125 -7.484375 C 3.09375 -7.484375 2.203125 -6.796875 1.609375 -5.53125 C 1.109375 -4.4375 0.984375 -3.328125 0.984375 -2.5 C 0.984375 -1.71875 1.09375 -0.515625 1.640625 0.625 C 2.25 1.84375 3.09375 2.5 3.203125 2.5 C 3.265625 2.5 3.296875 2.46875 3.296875 2.390625 Z M 3.296875 2.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -3.765625 C 1.90625 -4.0625 1.671875 -4.296875 1.390625 -4.296875 C 1.09375 -4.296875 0.859375 -4.0625 0.859375 -3.765625 C 0.859375 -3.484375 1.09375 -3.234375 1.390625 -3.234375 C 1.671875 -3.234375 1.90625 -3.484375 1.90625 -3.765625 Z M 1.71875 -0.109375 C 1.71875 0.171875 1.71875 0.953125 1.09375 1.6875 C 1.015625 1.765625 1.015625 1.78125 1.015625 1.8125 C 1.015625 1.890625 1.0625 1.921875 1.109375 1.921875 C 1.21875 1.921875 1.9375 1.125 1.9375 -0.03125 C 1.9375 -0.3125 1.921875 -1.0625 1.390625 -1.0625 C 1.03125 -1.0625 0.859375 -0.78125 0.859375 -0.53125 C 0.859375 -0.265625 1.03125 0 1.390625 0 C 1.4375 0 1.453125 0 1.46875 -0.015625 C 1.53125 -0.015625 1.640625 -0.046875 1.71875 -0.109375 Z M 1.71875 -0.109375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.875 -2.5 C 2.875 -3.265625 2.765625 -4.46875 2.21875 -5.609375 C 1.625 -6.828125 0.765625 -7.484375 0.671875 -7.484375 C 0.609375 -7.484375 0.5625 -7.4375 0.5625 -7.375 C 0.5625 -7.34375 0.5625 -7.328125 0.75 -7.140625 C 1.734375 -6.15625 2.296875 -4.578125 2.296875 -2.5 C 2.296875 -0.78125 1.9375 0.96875 0.703125 2.21875 C 0.5625 2.34375 0.5625 2.359375 0.5625 2.390625 C 0.5625 2.453125 0.609375 2.5 0.671875 2.5 C 0.765625 2.5 1.671875 1.8125 2.25 0.546875 C 2.765625 -0.546875 2.875 -1.65625 2.875 -2.5 Z M 2.875 -2.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-10\">\n",
       "<path style=\"stroke:none;\" d=\"M 0.34375 -6.8125 L 0.34375 -6.5 L 0.59375 -6.5 C 1.359375 -6.5 1.375 -6.390625 1.375 -6.03125 L 1.375 -0.78125 C 1.375 -0.421875 1.359375 -0.3125 0.59375 -0.3125 L 0.34375 -0.3125 L 0.34375 0 L 4 0 C 5.671875 0 7.046875 -1.46875 7.046875 -3.34375 C 7.046875 -5.25 5.703125 -6.8125 4 -6.8125 Z M 2.71875 -0.3125 C 2.25 -0.3125 2.234375 -0.375 2.234375 -0.703125 L 2.234375 -6.09375 C 2.234375 -6.4375 2.25 -6.5 2.71875 -6.5 L 3.71875 -6.5 C 4.34375 -6.5 5.03125 -6.28125 5.53125 -5.578125 C 5.96875 -4.984375 6.046875 -4.125 6.046875 -3.34375 C 6.046875 -2.25 5.859375 -1.640625 5.5 -1.15625 C 5.296875 -0.890625 4.734375 -0.3125 3.734375 -0.3125 Z M 2.71875 -0.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-11\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.6875 -2.140625 C 4.6875 -3.40625 3.703125 -4.46875 2.5 -4.46875 C 1.25 -4.46875 0.28125 -3.375 0.28125 -2.140625 C 0.28125 -0.84375 1.3125 0.109375 2.484375 0.109375 C 3.6875 0.109375 4.6875 -0.875 4.6875 -2.140625 Z M 2.5 -0.140625 C 2.0625 -0.140625 1.625 -0.34375 1.359375 -0.8125 C 1.109375 -1.25 1.109375 -1.859375 1.109375 -2.21875 C 1.109375 -2.609375 1.109375 -3.140625 1.34375 -3.578125 C 1.609375 -4.03125 2.078125 -4.25 2.484375 -4.25 C 2.921875 -4.25 3.34375 -4.03125 3.609375 -3.59375 C 3.875 -3.171875 3.875 -2.59375 3.875 -2.21875 C 3.875 -1.859375 3.875 -1.3125 3.65625 -0.875 C 3.421875 -0.421875 2.984375 -0.140625 2.5 -0.140625 Z M 2.5 -0.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-12\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.890625 -0.78125 L 3.890625 0.109375 L 5.328125 0 L 5.328125 -0.3125 C 4.640625 -0.3125 4.5625 -0.375 4.5625 -0.875 L 4.5625 -4.40625 L 3.09375 -4.296875 L 3.09375 -3.984375 C 3.78125 -3.984375 3.875 -3.921875 3.875 -3.421875 L 3.875 -1.65625 C 3.875 -0.78125 3.390625 -0.109375 2.65625 -0.109375 C 1.828125 -0.109375 1.78125 -0.578125 1.78125 -1.09375 L 1.78125 -4.40625 L 0.3125 -4.296875 L 0.3125 -3.984375 C 1.09375 -3.984375 1.09375 -3.953125 1.09375 -3.078125 L 1.09375 -1.578125 C 1.09375 -0.796875 1.09375 0.109375 2.609375 0.109375 C 3.171875 0.109375 3.609375 -0.171875 3.890625 -0.78125 Z M 3.890625 -0.78125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-13\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.71875 -3.765625 L 1.71875 -6.921875 L 0.28125 -6.8125 L 0.28125 -6.5 C 0.984375 -6.5 1.0625 -6.4375 1.0625 -5.9375 L 1.0625 0 L 1.3125 0 C 1.3125 -0.015625 1.390625 -0.15625 1.671875 -0.625 C 1.8125 -0.390625 2.234375 0.109375 2.96875 0.109375 C 4.15625 0.109375 5.1875 -0.875 5.1875 -2.15625 C 5.1875 -3.421875 4.21875 -4.40625 3.078125 -4.40625 C 2.296875 -4.40625 1.875 -3.9375 1.71875 -3.765625 Z M 1.75 -1.140625 L 1.75 -3.1875 C 1.75 -3.375 1.75 -3.390625 1.859375 -3.546875 C 2.25 -4.109375 2.796875 -4.1875 3.03125 -4.1875 C 3.484375 -4.1875 3.84375 -3.921875 4.078125 -3.546875 C 4.34375 -3.140625 4.359375 -2.578125 4.359375 -2.15625 C 4.359375 -1.796875 4.34375 -1.203125 4.0625 -0.75 C 3.84375 -0.4375 3.46875 -0.109375 2.9375 -0.109375 C 2.484375 -0.109375 2.125 -0.34375 1.890625 -0.71875 C 1.75 -0.921875 1.75 -0.953125 1.75 -1.140625 Z M 1.75 -1.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-14\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.765625 -6.921875 L 0.328125 -6.8125 L 0.328125 -6.5 C 1.03125 -6.5 1.109375 -6.4375 1.109375 -5.9375 L 1.109375 -0.75 C 1.109375 -0.3125 1 -0.3125 0.328125 -0.3125 L 0.328125 0 C 0.65625 -0.015625 1.1875 -0.03125 1.4375 -0.03125 C 1.6875 -0.03125 2.171875 -0.015625 2.546875 0 L 2.546875 -0.3125 C 1.875 -0.3125 1.765625 -0.3125 1.765625 -0.75 Z M 1.765625 -6.921875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-15\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.109375 -2.515625 C 1.171875 -4 2.015625 -4.25 2.359375 -4.25 C 3.375 -4.25 3.484375 -2.90625 3.484375 -2.515625 Z M 1.109375 -2.296875 L 3.890625 -2.296875 C 4.109375 -2.296875 4.140625 -2.296875 4.140625 -2.515625 C 4.140625 -3.5 3.59375 -4.46875 2.359375 -4.46875 C 1.203125 -4.46875 0.28125 -3.4375 0.28125 -2.1875 C 0.28125 -0.859375 1.328125 0.109375 2.46875 0.109375 C 3.6875 0.109375 4.140625 -1 4.140625 -1.1875 C 4.140625 -1.28125 4.0625 -1.3125 4 -1.3125 C 3.921875 -1.3125 3.890625 -1.25 3.875 -1.171875 C 3.53125 -0.140625 2.625 -0.140625 2.53125 -0.140625 C 2.03125 -0.140625 1.640625 -0.4375 1.40625 -0.8125 C 1.109375 -1.28125 1.109375 -1.9375 1.109375 -2.296875 Z M 1.109375 -2.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-16\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.75 -1.859375 L 2.75 -2.4375 L 0.109375 -2.4375 L 0.109375 -1.859375 Z M 2.75 -1.859375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-17\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.484375 -3.875 L 2.203125 -4.171875 C 1.578125 -4.328125 1.203125 -4.859375 1.203125 -5.4375 C 1.203125 -6.140625 1.734375 -6.75 2.515625 -6.75 C 4.171875 -6.75 4.390625 -5.109375 4.453125 -4.671875 C 4.46875 -4.609375 4.46875 -4.546875 4.578125 -4.546875 C 4.703125 -4.546875 4.703125 -4.59375 4.703125 -4.78125 L 4.703125 -6.78125 C 4.703125 -6.953125 4.703125 -7.03125 4.59375 -7.03125 C 4.53125 -7.03125 4.515625 -7.015625 4.453125 -6.890625 L 4.09375 -6.328125 C 3.796875 -6.625 3.390625 -7.03125 2.5 -7.03125 C 1.390625 -7.03125 0.5625 -6.15625 0.5625 -5.09375 C 0.5625 -4.265625 1.09375 -3.53125 1.859375 -3.265625 C 1.96875 -3.234375 2.484375 -3.109375 3.1875 -2.9375 C 3.453125 -2.875 3.75 -2.796875 4.03125 -2.4375 C 4.234375 -2.171875 4.34375 -1.84375 4.34375 -1.515625 C 4.34375 -0.8125 3.84375 -0.09375 3 -0.09375 C 2.71875 -0.09375 1.953125 -0.140625 1.421875 -0.625 C 0.84375 -1.171875 0.8125 -1.796875 0.8125 -2.15625 C 0.796875 -2.265625 0.71875 -2.265625 0.6875 -2.265625 C 0.5625 -2.265625 0.5625 -2.1875 0.5625 -2.015625 L 0.5625 -0.015625 C 0.5625 0.15625 0.5625 0.21875 0.671875 0.21875 C 0.734375 0.21875 0.75 0.203125 0.8125 0.09375 C 0.8125 0.078125 0.84375 0.046875 1.171875 -0.484375 C 1.484375 -0.140625 2.125 0.21875 3.015625 0.21875 C 4.171875 0.21875 4.96875 -0.75 4.96875 -1.859375 C 4.96875 -2.84375 4.3125 -3.671875 3.484375 -3.875 Z M 3.484375 -3.875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-18\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.765625 -4.40625 L 0.375 -4.296875 L 0.375 -3.984375 C 1.015625 -3.984375 1.109375 -3.921875 1.109375 -3.4375 L 1.109375 -0.75 C 1.109375 -0.3125 1 -0.3125 0.328125 -0.3125 L 0.328125 0 C 0.640625 -0.015625 1.1875 -0.03125 1.421875 -0.03125 C 1.78125 -0.03125 2.125 -0.015625 2.46875 0 L 2.46875 -0.3125 C 1.796875 -0.3125 1.765625 -0.359375 1.765625 -0.75 Z M 1.796875 -6.140625 C 1.796875 -6.453125 1.5625 -6.671875 1.28125 -6.671875 C 0.96875 -6.671875 0.75 -6.40625 0.75 -6.140625 C 0.75 -5.875 0.96875 -5.609375 1.28125 -5.609375 C 1.5625 -5.609375 1.796875 -5.828125 1.796875 -6.140625 Z M 1.796875 -6.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-19\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.78125 -0.546875 L 3.78125 0.109375 L 5.25 0 L 5.25 -0.3125 C 4.5625 -0.3125 4.46875 -0.375 4.46875 -0.875 L 4.46875 -6.921875 L 3.046875 -6.8125 L 3.046875 -6.5 C 3.734375 -6.5 3.8125 -6.4375 3.8125 -5.9375 L 3.8125 -3.78125 C 3.53125 -4.140625 3.09375 -4.40625 2.5625 -4.40625 C 1.390625 -4.40625 0.34375 -3.421875 0.34375 -2.140625 C 0.34375 -0.875 1.3125 0.109375 2.453125 0.109375 C 3.09375 0.109375 3.53125 -0.234375 3.78125 -0.546875 Z M 3.78125 -3.21875 L 3.78125 -1.171875 C 3.78125 -1 3.78125 -0.984375 3.671875 -0.8125 C 3.375 -0.328125 2.9375 -0.109375 2.5 -0.109375 C 2.046875 -0.109375 1.6875 -0.375 1.453125 -0.75 C 1.203125 -1.15625 1.171875 -1.71875 1.171875 -2.140625 C 1.171875 -2.5 1.1875 -3.09375 1.46875 -3.546875 C 1.6875 -3.859375 2.0625 -4.1875 2.609375 -4.1875 C 2.953125 -4.1875 3.375 -4.03125 3.671875 -3.59375 C 3.78125 -3.421875 3.78125 -3.40625 3.78125 -3.21875 Z M 3.78125 -3.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-20\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.109375 -6.03125 C 6.109375 -6.390625 6.125 -6.5 6.890625 -6.5 L 7.140625 -6.5 L 7.140625 -6.8125 C 6.78125 -6.78125 6.046875 -6.78125 5.671875 -6.78125 C 5.296875 -6.78125 4.546875 -6.78125 4.203125 -6.8125 L 4.203125 -6.5 L 4.4375 -6.5 C 5.203125 -6.5 5.21875 -6.390625 5.21875 -6.03125 L 5.21875 -3.703125 L 2.25 -3.703125 L 2.25 -6.03125 C 2.25 -6.390625 2.265625 -6.5 3.03125 -6.5 L 3.265625 -6.5 L 3.265625 -6.8125 C 2.921875 -6.78125 2.1875 -6.78125 1.796875 -6.78125 C 1.421875 -6.78125 0.671875 -6.78125 0.328125 -6.8125 L 0.328125 -6.5 L 0.5625 -6.5 C 1.328125 -6.5 1.359375 -6.390625 1.359375 -6.03125 L 1.359375 -0.78125 C 1.359375 -0.421875 1.328125 -0.3125 0.5625 -0.3125 L 0.328125 -0.3125 L 0.328125 0 C 0.671875 -0.03125 1.421875 -0.03125 1.796875 -0.03125 C 2.171875 -0.03125 2.921875 -0.03125 3.265625 0 L 3.265625 -0.3125 L 3.03125 -0.3125 C 2.265625 -0.3125 2.25 -0.421875 2.25 -0.78125 L 2.25 -3.390625 L 5.21875 -3.390625 L 5.21875 -0.78125 C 5.21875 -0.421875 5.203125 -0.3125 4.4375 -0.3125 L 4.203125 -0.3125 L 4.203125 0 C 4.546875 -0.03125 5.28125 -0.03125 5.65625 -0.03125 C 6.046875 -0.03125 6.78125 -0.03125 7.140625 0 L 7.140625 -0.3125 L 6.890625 -0.3125 C 6.125 -0.3125 6.109375 -0.421875 6.109375 -0.78125 Z M 6.109375 -6.03125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-21\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.09375 -3.421875 L 1.09375 -0.75 C 1.09375 -0.3125 0.984375 -0.3125 0.3125 -0.3125 L 0.3125 0 C 0.671875 -0.015625 1.171875 -0.03125 1.453125 -0.03125 C 1.703125 -0.03125 2.21875 -0.015625 2.5625 0 L 2.5625 -0.3125 C 1.890625 -0.3125 1.78125 -0.3125 1.78125 -0.75 L 1.78125 -2.59375 C 1.78125 -3.625 2.5 -4.1875 3.125 -4.1875 C 3.765625 -4.1875 3.875 -3.65625 3.875 -3.078125 L 3.875 -0.75 C 3.875 -0.3125 3.765625 -0.3125 3.09375 -0.3125 L 3.09375 0 C 3.4375 -0.015625 3.953125 -0.03125 4.21875 -0.03125 C 4.46875 -0.03125 5 -0.015625 5.328125 0 L 5.328125 -0.3125 C 4.8125 -0.3125 4.5625 -0.3125 4.5625 -0.609375 L 4.5625 -2.515625 C 4.5625 -3.375 4.5625 -3.671875 4.25 -4.03125 C 4.109375 -4.203125 3.78125 -4.40625 3.203125 -4.40625 C 2.46875 -4.40625 2 -3.984375 1.71875 -3.359375 L 1.71875 -4.40625 L 0.3125 -4.296875 L 0.3125 -3.984375 C 1.015625 -3.984375 1.09375 -3.921875 1.09375 -3.421875 Z M 1.09375 -3.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-22\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.21875 -1.71875 C 1.34375 -1.71875 1.34375 -2.71875 1.34375 -2.9375 C 1.34375 -3.203125 1.359375 -3.53125 1.5 -3.78125 C 1.578125 -3.890625 1.8125 -4.171875 2.21875 -4.171875 C 3.078125 -4.171875 3.078125 -3.1875 3.078125 -2.953125 C 3.078125 -2.6875 3.078125 -2.359375 2.921875 -2.109375 C 2.84375 -2 2.609375 -1.71875 2.21875 -1.71875 Z M 1.0625 -1.328125 C 1.0625 -1.359375 1.0625 -1.59375 1.21875 -1.796875 C 1.609375 -1.515625 2.03125 -1.484375 2.21875 -1.484375 C 3.140625 -1.484375 3.828125 -2.171875 3.828125 -2.9375 C 3.828125 -3.3125 3.671875 -3.671875 3.421875 -3.90625 C 3.78125 -4.25 4.140625 -4.296875 4.3125 -4.296875 C 4.34375 -4.296875 4.390625 -4.296875 4.421875 -4.28125 C 4.3125 -4.25 4.25 -4.140625 4.25 -4.015625 C 4.25 -3.84375 4.390625 -3.734375 4.546875 -3.734375 C 4.640625 -3.734375 4.828125 -3.796875 4.828125 -4.03125 C 4.828125 -4.203125 4.71875 -4.515625 4.328125 -4.515625 C 4.125 -4.515625 3.6875 -4.453125 3.265625 -4.046875 C 2.84375 -4.375 2.4375 -4.40625 2.21875 -4.40625 C 1.28125 -4.40625 0.59375 -3.71875 0.59375 -2.953125 C 0.59375 -2.515625 0.8125 -2.140625 1.0625 -1.921875 C 0.9375 -1.78125 0.75 -1.453125 0.75 -1.09375 C 0.75 -0.78125 0.890625 -0.40625 1.203125 -0.203125 C 0.59375 -0.046875 0.28125 0.390625 0.28125 0.78125 C 0.28125 1.5 1.265625 2.046875 2.484375 2.046875 C 3.65625 2.046875 4.6875 1.546875 4.6875 0.765625 C 4.6875 0.421875 4.5625 -0.09375 4.046875 -0.375 C 3.515625 -0.640625 2.9375 -0.640625 2.328125 -0.640625 C 2.078125 -0.640625 1.65625 -0.640625 1.578125 -0.65625 C 1.265625 -0.703125 1.0625 -1 1.0625 -1.328125 Z M 2.5 1.828125 C 1.484375 1.828125 0.796875 1.3125 0.796875 0.78125 C 0.796875 0.328125 1.171875 -0.046875 1.609375 -0.0625 L 2.203125 -0.0625 C 3.0625 -0.0625 4.171875 -0.0625 4.171875 0.78125 C 4.171875 1.328125 3.46875 1.828125 2.5 1.828125 Z M 2.5 1.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-23\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.796875 -2.578125 L 5.546875 -2.578125 C 5.4375 -1.5625 5.296875 -0.3125 3.546875 -0.3125 L 2.734375 -0.3125 C 2.265625 -0.3125 2.25 -0.375 2.25 -0.703125 L 2.25 -6.015625 C 2.25 -6.359375 2.25 -6.5 3.1875 -6.5 L 3.515625 -6.5 L 3.515625 -6.8125 C 3.15625 -6.78125 2.25 -6.78125 1.84375 -6.78125 C 1.453125 -6.78125 0.671875 -6.78125 0.328125 -6.8125 L 0.328125 -6.5 L 0.5625 -6.5 C 1.328125 -6.5 1.359375 -6.390625 1.359375 -6.03125 L 1.359375 -0.78125 C 1.359375 -0.421875 1.328125 -0.3125 0.5625 -0.3125 L 0.328125 -0.3125 L 0.328125 0 L 5.515625 0 Z M 5.796875 -2.578125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-0-24\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.078125 -1.9375 C 2.296875 -1.890625 3.109375 -1.734375 3.109375 -1.015625 C 3.109375 -0.515625 2.765625 -0.109375 1.984375 -0.109375 C 1.140625 -0.109375 0.78125 -0.671875 0.59375 -1.53125 C 0.5625 -1.65625 0.5625 -1.6875 0.453125 -1.6875 C 0.328125 -1.6875 0.328125 -1.625 0.328125 -1.453125 L 0.328125 -0.125 C 0.328125 0.046875 0.328125 0.109375 0.4375 0.109375 C 0.484375 0.109375 0.5 0.09375 0.6875 -0.09375 C 0.703125 -0.109375 0.703125 -0.125 0.890625 -0.3125 C 1.328125 0.09375 1.78125 0.109375 1.984375 0.109375 C 3.125 0.109375 3.59375 -0.5625 3.59375 -1.28125 C 3.59375 -1.796875 3.296875 -2.109375 3.171875 -2.21875 C 2.84375 -2.546875 2.453125 -2.625 2.03125 -2.703125 C 1.46875 -2.8125 0.8125 -2.9375 0.8125 -3.515625 C 0.8125 -3.875 1.0625 -4.28125 1.921875 -4.28125 C 3.015625 -4.28125 3.078125 -3.375 3.09375 -3.078125 C 3.09375 -2.984375 3.1875 -2.984375 3.203125 -2.984375 C 3.34375 -2.984375 3.34375 -3.03125 3.34375 -3.21875 L 3.34375 -4.234375 C 3.34375 -4.390625 3.34375 -4.46875 3.234375 -4.46875 C 3.1875 -4.46875 3.15625 -4.46875 3.03125 -4.34375 C 3 -4.3125 2.90625 -4.21875 2.859375 -4.1875 C 2.484375 -4.46875 2.078125 -4.46875 1.921875 -4.46875 C 0.703125 -4.46875 0.328125 -3.796875 0.328125 -3.234375 C 0.328125 -2.890625 0.484375 -2.609375 0.75 -2.390625 C 1.078125 -2.140625 1.359375 -2.078125 2.078125 -1.9375 Z M 2.078125 -1.9375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.390625 -6.078125 C 5.46875 -6.40625 5.5 -6.5 6.046875 -6.5 C 6.203125 -6.5 6.3125 -6.5 6.3125 -6.6875 C 6.3125 -6.78125 6.25 -6.8125 6.171875 -6.8125 C 5.921875 -6.8125 5.3125 -6.78125 5.0625 -6.78125 C 4.734375 -6.78125 3.921875 -6.8125 3.59375 -6.8125 C 3.515625 -6.8125 3.390625 -6.8125 3.390625 -6.609375 C 3.390625 -6.5 3.46875 -6.5 3.734375 -6.5 C 3.953125 -6.5 4.0625 -6.5 4.3125 -6.484375 C 4.546875 -6.453125 4.609375 -6.421875 4.609375 -6.28125 C 4.609375 -6.21875 4.59375 -6.15625 4.578125 -6.078125 L 3.421875 -1.5 C 3.1875 -0.53125 2.515625 0 2 0 C 1.734375 0 1.203125 -0.09375 1.046875 -0.625 C 1.078125 -0.609375 1.140625 -0.609375 1.171875 -0.609375 C 1.5625 -0.609375 1.8125 -0.953125 1.8125 -1.25 C 1.8125 -1.5625 1.546875 -1.671875 1.375 -1.671875 C 1.203125 -1.671875 0.703125 -1.546875 0.703125 -0.875 C 0.703125 -0.25 1.234375 0.21875 2.03125 0.21875 C 2.9375 0.21875 3.984375 -0.4375 4.234375 -1.421875 Z M 5.390625 -6.078125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.53125 -4.984375 C 4.53125 -5.640625 4.359375 -7.03125 3.34375 -7.03125 C 1.953125 -7.03125 0.421875 -4.21875 0.421875 -1.9375 C 0.421875 -1 0.703125 0.109375 1.609375 0.109375 C 3.015625 0.109375 4.53125 -2.75 4.53125 -4.984375 Z M 1.46875 -3.625 C 1.640625 -4.25 1.84375 -5.046875 2.25 -5.765625 C 2.515625 -6.25 2.875 -6.8125 3.328125 -6.8125 C 3.8125 -6.8125 3.875 -6.171875 3.875 -5.609375 C 3.875 -5.109375 3.796875 -4.609375 3.5625 -3.625 Z M 3.46875 -3.296875 C 3.359375 -2.84375 3.15625 -2 2.765625 -1.28125 C 2.421875 -0.59375 2.046875 -0.109375 1.609375 -0.109375 C 1.28125 -0.109375 1.078125 -0.40625 1.078125 -1.328125 C 1.078125 -1.75 1.140625 -2.328125 1.390625 -3.296875 Z M 3.46875 -3.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.453125 -2.453125 L 4.609375 -3.75 C 4.75 -3.890625 4.8125 -3.953125 5.625 -3.953125 L 5.625 -4.421875 C 5.28125 -4.40625 4.765625 -4.390625 4.71875 -4.390625 C 4.46875 -4.390625 3.96875 -4.421875 3.6875 -4.421875 L 3.6875 -3.953125 C 3.828125 -3.953125 3.953125 -3.9375 4.0625 -3.875 C 4.03125 -3.8125 4.03125 -3.78125 3.984375 -3.75 L 3.15625 -2.8125 L 2.171875 -3.953125 L 2.578125 -3.953125 L 2.578125 -4.421875 C 2.3125 -4.421875 1.6875 -4.390625 1.359375 -4.390625 C 1.046875 -4.390625 0.59375 -4.421875 0.265625 -4.421875 L 0.265625 -3.953125 L 0.984375 -3.953125 L 2.53125 -2.125 L 1.21875 -0.65625 C 1.0625 -0.46875 0.703125 -0.46875 0.21875 -0.46875 L 0.21875 0 C 0.5625 -0.015625 1.09375 -0.03125 1.140625 -0.03125 C 1.390625 -0.03125 1.96875 -0.015625 2.15625 0 L 2.15625 -0.46875 C 1.984375 -0.46875 1.796875 -0.515625 1.796875 -0.578125 C 1.796875 -0.59375 1.796875 -0.59375 1.859375 -0.671875 L 2.828125 -1.765625 L 3.921875 -0.46875 L 3.53125 -0.46875 L 3.53125 0 C 3.796875 -0.015625 4.40625 -0.03125 4.734375 -0.03125 C 5.046875 -0.03125 5.5 -0.015625 5.828125 0 L 5.828125 -0.46875 L 5.125 -0.46875 Z M 3.453125 -2.453125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -6.921875 -1.765625 L -6.8125 -0.328125 L -6.5 -0.328125 C -6.5 -1.03125 -6.4375 -1.109375 -5.9375 -1.109375 L -0.75 -1.109375 C -0.3125 -1.109375 -0.3125 -1 -0.3125 -0.328125 L 0 -0.328125 C -0.015625 -0.65625 -0.03125 -1.1875 -0.03125 -1.4375 C -0.03125 -1.6875 -0.015625 -2.171875 0 -2.546875 L -0.3125 -2.546875 C -0.3125 -1.875 -0.3125 -1.765625 -0.75 -1.765625 Z M -6.921875 -1.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -2.140625 -4.6875 C -3.40625 -4.6875 -4.46875 -3.703125 -4.46875 -2.5 C -4.46875 -1.25 -3.375 -0.28125 -2.140625 -0.28125 C -0.84375 -0.28125 0.109375 -1.3125 0.109375 -2.484375 C 0.109375 -3.6875 -0.875 -4.6875 -2.140625 -4.6875 Z M -0.140625 -2.5 C -0.140625 -2.0625 -0.34375 -1.625 -0.8125 -1.359375 C -1.25 -1.109375 -1.859375 -1.109375 -2.21875 -1.109375 C -2.609375 -1.109375 -3.140625 -1.109375 -3.578125 -1.34375 C -4.03125 -1.609375 -4.25 -2.078125 -4.25 -2.484375 C -4.25 -2.921875 -4.03125 -3.34375 -3.59375 -3.609375 C -3.171875 -3.875 -2.59375 -3.875 -2.21875 -3.875 C -1.859375 -3.875 -1.3125 -3.875 -0.875 -3.65625 C -0.421875 -3.421875 -0.140625 -2.984375 -0.140625 -2.5 Z M -0.140625 -2.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1527691388443917-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M -1.9375 -2.078125 C -1.890625 -2.296875 -1.734375 -3.109375 -1.015625 -3.109375 C -0.515625 -3.109375 -0.109375 -2.765625 -0.109375 -1.984375 C -0.109375 -1.140625 -0.671875 -0.78125 -1.53125 -0.59375 C -1.65625 -0.5625 -1.6875 -0.5625 -1.6875 -0.453125 C -1.6875 -0.328125 -1.625 -0.328125 -1.453125 -0.328125 L -0.125 -0.328125 C 0.046875 -0.328125 0.109375 -0.328125 0.109375 -0.4375 C 0.109375 -0.484375 0.09375 -0.5 -0.09375 -0.6875 C -0.109375 -0.703125 -0.125 -0.703125 -0.3125 -0.890625 C 0.09375 -1.328125 0.109375 -1.78125 0.109375 -1.984375 C 0.109375 -3.125 -0.5625 -3.59375 -1.28125 -3.59375 C -1.796875 -3.59375 -2.109375 -3.296875 -2.21875 -3.171875 C -2.546875 -2.84375 -2.625 -2.453125 -2.703125 -2.03125 C -2.8125 -1.46875 -2.9375 -0.8125 -3.515625 -0.8125 C -3.875 -0.8125 -4.28125 -1.0625 -4.28125 -1.921875 C -4.28125 -3.015625 -3.375 -3.078125 -3.078125 -3.09375 C -2.984375 -3.09375 -2.984375 -3.1875 -2.984375 -3.203125 C -2.984375 -3.34375 -3.03125 -3.34375 -3.21875 -3.34375 L -4.234375 -3.34375 C -4.390625 -3.34375 -4.46875 -3.34375 -4.46875 -3.234375 C -4.46875 -3.1875 -4.46875 -3.15625 -4.34375 -3.03125 C -4.3125 -3 -4.21875 -2.90625 -4.1875 -2.859375 C -4.46875 -2.484375 -4.46875 -2.078125 -4.46875 -1.921875 C -4.46875 -0.703125 -3.796875 -0.328125 -3.234375 -0.328125 C -2.890625 -0.328125 -2.609375 -0.484375 -2.390625 -0.75 C -2.140625 -1.078125 -2.078125 -1.359375 -1.9375 -2.078125 Z M -1.9375 -2.078125 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1527691388443917-1\">\n",
       "  <path d=\"M 0 0 L 249.425781 0 L 249.425781 122.257812 L 0 122.257812 Z M 0 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1527691388443917-2\">\n",
       "  <path d=\"M 33.328125 21.671875 L 243.617188 21.671875 L 243.617188 90.226562 L 33.328125 90.226562 Z M 33.328125 21.671875 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1527691388443917-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0 122.257812 L 250.363281 122.257812 L 250.363281 -0.457031 L 0 -0.457031 Z M 0 122.257812 \"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(75%,75%,75%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 -5.711562 L -0.000875 62.843125 M 35.049906 -5.711562 L 35.049906 62.843125 M 70.096781 -5.711562 L 70.096781 62.843125 M 105.143656 -5.711562 L 105.143656 62.843125 M 140.194437 -5.711562 L 140.194437 62.843125 M 175.241312 -5.711562 L 175.241312 62.843125 M 210.288187 -5.711562 L 210.288187 62.843125 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(75%,75%,75%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 -0.000625 L 210.288187 -0.000625 M -0.000875 28.565781 L 210.288187 28.565781 M -0.000875 57.128281 L 210.288187 57.128281 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(50%,50%,50%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 -5.711562 L -0.000875 -1.461562 M 35.049906 -5.711562 L 35.049906 -1.461562 M 70.096781 -5.711562 L 70.096781 -1.461562 M 105.143656 -5.711562 L 105.143656 -1.461562 M 140.194437 -5.711562 L 140.194437 -1.461562 M 175.241312 -5.711562 L 175.241312 -1.461562 M 210.288187 -5.711562 L 210.288187 -1.461562 M -0.000875 62.843125 L -0.000875 58.589219 M 35.049906 62.843125 L 35.049906 58.589219 M 70.096781 62.843125 L 70.096781 58.589219 M 105.143656 62.843125 L 105.143656 58.589219 M 140.194437 62.843125 L 140.194437 58.589219 M 175.241312 62.843125 L 175.241312 58.589219 M 210.288187 62.843125 L 210.288187 58.589219 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(50%,50%,50%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 -0.000625 L 4.253031 -0.000625 M -0.000875 28.565781 L 4.253031 28.565781 M -0.000875 57.128281 L 4.253031 57.128281 M 210.288187 -0.000625 L 206.038187 -0.000625 M 210.288187 28.565781 L 206.038187 28.565781 M 210.288187 57.128281 L 206.038187 57.128281 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 -5.711562 L -0.000875 62.843125 L 210.288187 62.843125 L 210.288187 -5.711562 Z M -0.000875 -5.711562 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-1\" x=\"30.838\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-1\" x=\"62.012\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-1\" x=\"66.993\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-2\" x=\"69.761\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-3\" x=\"100.934\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-3\" x=\"132.107\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-1\" x=\"137.089\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-2\" x=\"139.856\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-4\" x=\"171.029\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-4\" x=\"202.203\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-1\" x=\"207.184\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-2\" x=\"209.951\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-5\" x=\"241.125\" y=\"100.169\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-1\" x=\"24.828\" y=\"87.726\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-1\" x=\"17.079\" y=\"59.161\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-1\" x=\"22.061\" y=\"59.161\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-2\" x=\"24.828\" y=\"59.161\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-3\" x=\"24.828\" y=\"30.597\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1527691388443917-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000875 57.128281 L 2.104594 55.417344 L 6.307719 51.987656 L 8.413187 50.272813 L 10.51475 48.561875 L 12.616312 46.847031 L 14.721781 45.132188 L 16.823344 43.417344 L 18.924906 41.706406 L 21.030375 39.991563 L 25.2335 36.561875 L 27.338969 34.850938 L 31.542094 31.42125 L 33.647562 29.706406 L 35.749125 27.991563 L 37.850687 26.280625 L 39.956156 24.565781 L 44.159281 21.136094 L 46.26475 19.425156 L 50.467875 15.995469 L 52.573344 14.280625 L 54.674906 12.569688 L 56.776469 10.854844 L 58.881937 9.14 L 60.9835 7.425156 L 63.085062 5.714219 L 65.190531 3.999375 L 69.393656 0.569688 L 71.499125 -0.000625 L 138.792094 -0.000625 L 140.893656 0.569688 L 142.995219 2.284531 L 145.100687 3.999375 L 147.20225 5.714219 L 149.303812 7.425156 L 151.409281 9.14 L 155.612406 12.569688 L 157.717875 14.280625 L 161.921 17.710313 L 164.026469 19.425156 L 166.128031 21.136094 L 168.229594 22.850938 L 170.335062 24.565781 L 172.436625 26.280625 L 174.538187 27.991563 L 176.643656 29.706406 L 180.846781 33.136094 L 182.95225 34.850938 L 185.053812 36.561875 L 187.155375 38.276719 L 189.260844 39.991563 L 191.362406 41.706406 L 193.463969 43.417344 L 195.569437 45.132188 L 199.772562 48.561875 L 201.878031 50.272813 L 206.081156 53.7025 L 208.186625 55.417344 L 210.288187 57.128281 \" transform=\"matrix(1,0,0,-1,33.329,84.515)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-6\" x=\"126.054\" y=\"113.927\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-2\" x=\"123.642\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-7\" x=\"130.125\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-2-1\" x=\"133.999\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-8\" x=\"140.046\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-1-3\" x=\"144.474\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-9\" x=\"149.428\" y=\"116.446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-3-1\" x=\"10.239\" y=\"63.755\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-3-2\" x=\"10.239\" y=\"60.987379\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-3-3\" x=\"10.239\" y=\"56.006059\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-3-3\" x=\"10.239\" y=\"52.076793\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-10\" x=\"84.037\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-11\" x=\"91.647461\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-12\" x=\"96.628781\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-13\" x=\"102.164023\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-14\" x=\"107.699266\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-15\" x=\"110.466888\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-16\" x=\"114.894285\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-17\" x=\"118.214833\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-18\" x=\"123.750076\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-19\" x=\"126.517697\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-15\" x=\"132.05294\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-19\" x=\"136.480337\" y=\"10.239\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-20\" x=\"145.333139\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-18\" x=\"152.805119\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-21\" x=\"155.57274\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-22\" x=\"161.107983\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-15\" x=\"166.089303\" y=\"10.239\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-23\" x=\"173.834259\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-11\" x=\"180.060909\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-24\" x=\"185.042229\" y=\"10.239\"/>\n",
       "  <use xlink:href=\"#glyph-1527691388443917-0-24\" x=\"188.971495\" y=\"10.239\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "PGFPlotsX.Axis(DataStructures.OrderedDict{Any,Any}(\"xmajorgrids\"=>nothing,\"ymajorgrids\"=>nothing,\"xlabel\"=>L\"$\\hat{J}(\\mathbf{x}; \\theta)$\",\"ylabel\"=>\"loss\",\"width\"=>\"9cm\",\"height\"=>\"4cm\",\"xmin\"=>\"0\",\"xmax\"=>\"3\",\"title\"=>\"Double-Sided Hinge Loss\"), Any[PGFPlotsX.Plot(false, false, DataStructures.OrderedDict{Any,Any}(\"no_marks\"=>nothing), PGFPlotsX.Coordinates{2}(Union{PGFPlotsX.Coordinate{2}, PGFPlotsX.EmptyLine}[PGFPlotsX.Coordinate{2}((0.0, 1.0), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.03, 0.97), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.06, 0.94), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.09, 0.91), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.12, 0.88), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.15, 0.85), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.18, 0.82), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.21, 0.79), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.24, 0.76), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((0.27, 0.73), nothing, nothing, nothing, nothing)  …  PGFPlotsX.Coordinate{2}((2.73, 0.73), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.76, 0.76), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.79, 0.79), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.82, 0.82), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.85, 0.85), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.88, 0.88), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.91, 0.91), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.94, 0.94), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((2.97, 0.97), nothing, nothing, nothing, nothing), PGFPlotsX.Coordinate{2}((3.0, 1.0), nothing, nothing, nothing, nothing)]), Any[])])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = linspace(0, 3, 101)\n",
    "\n",
    "plt = @pgf Axis(\n",
    "    {\n",
    "        xmajorgrids,\n",
    "        ymajorgrids,\n",
    "        xlabel = L\"\\hat{J}(\\mathbf{x}; \\theta)\",\n",
    "        ylabel = \"loss\",\n",
    "        width=\"9cm\",\n",
    "        height=\"4cm\",\n",
    "        xmin=\"0\",\n",
    "        xmax=\"3\",\n",
    "        title=\"Double-Sided Hinge Loss\"\n",
    "    },\n",
    "    Plot(\n",
    "        {\n",
    "            no_marks,\n",
    "        },\n",
    "        Coordinates(x, loss.(x))\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "pgfsave(\"../fig/hinge.tikz\", plt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.6.2",
   "language": "julia",
   "name": "julia-0.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> zip.sh <==
#!/bin/bash

tar --exclude='./.git' -zcf ../icra-2019.tar.gz .

